Proof-of-Agentness: Towards Verifying Agents on the Web

CAPTCHAs and bot detection have helped protect Web services from automated abuse for decades by distinguishing humans from bots. However, the emergence of LLM-powered agents introduces a new setting: Web services increasingly accommodate agents as legitimate users. Without a way to distinguish agents from other automated clients such as simple bots and scripts, these services risk large-scale automated junk submissions that waste service resources and consume users' attention or tokens. In this paper, we investigate a novel question for today's Web: "How can a Web service obtain evidence that a client is an agent?" We introduce the concept of "Proof-of-Agentness" (PoA), a mechanism for distinguishing agents from other automated clients, motivated by the parallel between human attention and an agent's inference resources. We outline two approaches: active verification through challenge-response and passive analysis of service-visible signals. Eight language models achieve an overall accuracy of 96.5% on our challenges, with an average overhead of 1,647 tokens. For passive analysis, we conduct an IRB-approved user study comparing the Web interactions of twelve human participants and representative Bot and Agent implementations, achieving an average classification accuracy of 95.8% across four classifiers, motivating further study.

==> styles/vendor/lucide/generate_icons.py <==
"""Regenerate the native PGF paths from the vendored, unmodified Lucide SVGs.

Only the Python standard library is needed. Run from any working directory.
The PDF build uses lucide_icons.tex directly and does not run this script.
"""

from pathlib import Path
import math
import re
import xml.etree.ElementTree as ET


HERE = Path(__file__).resolve().parent
ASSETS = HERE.parents[2] / 'assets' / 'icons' / 'lucide'


def number(value):
    return format(float(value), '.10g')


def normalized_path(value):
    """Expand coordinates and arcs to absolute M/L/C/Z for the PGF parser.

    SVG elliptical arcs use the W3C endpoint-to-center conversion and are
    approximated by cubic Bezier segments covering at most 90 degrees each.
    This avoids PGF's transformed arc and initial relative-moveto pitfalls.
    """
    tokens = re.findall(r'[A-Za-z]|[-+]?(?:\d*\.\d+|\d+\.?)(?:[eE][-+]?\d+)?', value)
    arity = {'M': 2, 'L': 2, 'H': 1, 'V': 1, 'C': 6, 'S': 4, 'Q': 4, 'T': 2, 'A': 7}
    result = []
    i = 0
    command = None
    point = (0., 0.)
    start = point
    previous = None
    cubic_control = None
    quadratic_control = None

    def emit(command, *points):
        result.append(command + ' ' + ' '.join(number(c) for p in points for c in p))

    def arc(p0, rx, ry, rotation, large, sweep, p1):
        rx, ry = abs(rx), abs(ry)
        if p0 == p1:
            return
        if rx == 0 or ry == 0:
            emit('L', p1)
            return
        phi = math.radians(rotation % 360)
        co, si = math.cos(phi), math.sin(phi)
        dx, dy = (p0[0] - p1[0]) / 2, (p0[1] - p1[1]) / 2
        xp, yp = co * dx + si * dy, -si * dx + co * dy
        correction = xp * xp / (rx * rx) + yp * yp / (ry * ry)
        if correction > 1:
            rx *= math.sqrt(correction)
            ry *= math.sqrt(correction)
        numerator = max(0., rx * rx * ry * ry - rx * rx * yp * yp - ry * ry * xp * xp)
        denominator = rx * rx * yp * yp + ry * ry * xp * xp
        factor = math.sqrt(numerator / denominator) * (-1 if bool(large) == bool(sweep) else 1)
        cxp, cyp = factor * rx * yp / ry, -factor * ry * xp / rx
        cx = co * cxp - si * cyp + (p0[0] + p1[0]) / 2
        cy = si * cxp + co * cyp + (p0[1] + p1[1]) / 2
        theta = math.atan2((yp - cyp) / ry, (xp - cxp) / rx)
        end = math.atan2((-yp - cyp) / ry, (-xp - cxp) / rx)
        delta = (end - theta) % (2 * math.pi)
        if not sweep and delta > 0:
            delta -= 2 * math.pi
        count = max(1, math.ceil(abs(delta) / (math.pi / 2)))
        step = delta / count

        def at(t):
            return (cx + rx * co * math.cos(t) - ry * si * math.sin(t),
                    cy + rx * si * math.cos(t) + ry * co * math.sin(t))

        def derivative(t):
            return (-rx * co * math.sin(t) - ry * si * math.cos(t),
                    -rx * si * math.sin(t) + ry * co * math.cos(t))

        for segment in range(count):
            a, b = theta + segment * step, theta + (segment + 1) * step
            p, q = at(a), at(b)
            dp, dq = derivative(a), derivative(b)
            k = 4 / 3 * math.tan(step / 4)
            c1 = (p[0] + k * dp[0], p[1] + k * dp[1])
            c2 = (q[0] - k * dq[0], q[1] - k * dq[1])
            emit('C', c1, c2, p1 if segment == count - 1 else q)

    while i < len(tokens):
        if tokens[i].isalpha():
            command = tokens[i]
            i += 1
        if command is None:
            raise ValueError('SVG path must begin with a command')
        upper = command.upper()
        relative = command.islower()
        if upper == 'Z':
            result.append('Z')
            point, previous = start, 'Z'
            cubic_control = quadratic_control = None
            command = None
            continue
        count = arity[upper]
        values = list(map(float, tokens[i:i + count]))
        if len(values) != count:
            raise ValueError(f'Incomplete SVG command {command}')
        i += count
        x, y = point

        def pair(index):
            return (values[index] + (x if relative else 0),
                    values[index + 1] + (y if relative else 0))

        next_cubic = next_quadratic = None
        if upper == 'M':
            point = start = pair(0)
            emit('M', point)
            command = 'l' if relative else 'L'
        elif upper == 'L':
            point = pair(0)
            emit('L', point)
        elif upper == 'H':
            point = (values[0] + (x if relative else 0), y)
            emit('L', point)
        elif upper == 'V':
            point = (x, values[0] + (y if relative else 0))
            emit('L', point)
        elif upper in ('C', 'S'):
            if upper == 'C':
                c1, c2, point = pair(0), pair(2), pair(4)
            else:
                c1 = (2*x - cubic_control[0], 2*y - cubic_control[1]) if previous in ('C', 'S') else (x, y)
                c2, point = pair(0), pair(2)
            emit('C', c1, c2, point)
            next_cubic = c2
        elif upper in ('Q', 'T'):
            if upper == 'Q':
                control, point = pair(0), pair(2)
            else:
                control = (2*x - quadratic_control[0], 2*y - quadratic_control[1]) if previous in ('Q', 'T') else (x, y)
                point = pair(0)
            c1 = (x + 2/3*(control[0]-x), y + 2/3*(control[1]-y))
            c2 = (point[0] + 2/3*(control[0]-point[0]), point[1] + 2/3*(control[1]-point[1]))
            emit('C', c1, c2, point)
            next_quadratic = control
        elif upper == 'A':
            point = pair(5)
            arc((x, y), *values[:5], point)
        previous = upper
        cubic_control, quadratic_control = next_cubic, next_quadratic
    return ' '.join(result)


def element_path(element):
    tag = element.tag.rsplit('}', 1)[-1]
    a = element.attrib
    if tag == 'path':
        return a['d']
    if tag == 'line':
        return f"M {a['x1']} {a['y1']} L {a['x2']} {a['y2']}"
    if tag in ('polyline', 'polygon'):
        values = re.findall(r'[-+]?(?:\d*\.\d+|\d+\.?)(?:[eE][-+]?\d+)?', a['points'])
        if len(values) % 2:
            raise ValueError('Odd number of points')
        points = [f'{values[i]} {values[i + 1]}' for i in range(0, len(values), 2)]
        return 'M ' + points[0] + ' L ' + ' L '.join(points[1:]) + (' Z' if tag == 'polygon' else '')
    if tag in ('circle', 'ellipse'):
        cx, cy = float(a.get('cx', 0)), float(a.get('cy', 0))
        rx = float(a.get('rx', a.get('r', 0)))
        ry = float(a.get('ry', a.get('r', 0)))
        return (f'M {number(cx + rx)} {number(cy)} '
                f'A {number(rx)} {number(ry)} 0 1 0 {number(cx - rx)} {number(cy)} '
                f'A {number(rx)} {number(ry)} 0 1 0 {number(cx + rx)} {number(cy)} Z')
    if tag == 'rect':
        x, y = float(a.get('x', 0)), float(a.get('y', 0))
        w, h = float(a['width']), float(a['height'])
        rx = min(float(a.get('rx', a.get('ry', 0))), w / 2)
        ry = min(float(a.get('ry', a.get('rx', 0))), h / 2)
        n = number
        if rx == 0 or ry == 0:
            return f'M {n(x)} {n(y)} H {n(x+w)} V {n(y+h)} H {n(x)} Z'
        return (f'M {n(x+rx)} {n(y)} H {n(x+w-rx)} '
                f'A {n(rx)} {n(ry)} 0 0 1 {n(x+w)} {n(y+ry)} V {n(y+h-ry)} '
                f'A {n(rx)} {n(ry)} 0 0 1 {n(x+w-rx)} {n(y+h)} H {n(x+rx)} '
                f'A {n(rx)} {n(ry)} 0 0 1 {n(x)} {n(y+h-ry)} V {n(y+ry)} '
                f'A {n(rx)} {n(ry)} 0 0 1 {n(x+rx)} {n(y)} Z')
    raise ValueError(f'Unsupported SVG element: {tag}')


header = r'''% Native TikZ/PGF rendering of official Lucide SVG geometries.
% Lucide commit: d672fc43dbf60962d9d829e35bc3b3e5ed89a178.
% Generated by generate_icons.py. See README.md and LICENSE in this directory.
% Load after \usepackage{tikz}; no SVG package or shell escape is needed.
\usetikzlibrary{svg.path}

\newdimen\PoAIconSize
\newdimen\PoAIconStroke

% Icon dimensions preserve the upstream 24 x 24 viewBox and 2-unit stroke.
% The current text color is inherited, including inside colored figure nodes.
\newcommand{\PoAIcon}[2][4mm]{%
  \begingroup
  \PoAIconSize=#1\relax
  \PoAIconStroke=\PoAIconSize
  \divide\PoAIconStroke by 12
  \colorlet{PoAIconCurrent}{.}%
  \begin{tikzpicture}[baseline=.15\PoAIconSize,sharp corners]
    \pgfpathrectangle{\pgfpointorigin}{\pgfpoint{\PoAIconSize}{\PoAIconSize}}%
    \pgfusepath{use as bounding box}%
    \pgfsetlinewidth{\PoAIconStroke}%
    \pgfsetdash{}{0pt}%
    \pgfsetarrows{-}%
    \pgfsetroundcap
    \pgfsetroundjoin
    \pgfsetstrokecolor{PoAIconCurrent}%
    \pgfmathsetmacro{\PoAIconScale}{\the\PoAIconSize/24pt}%
    \pgftransformshift{\pgfpoint{0pt}{\PoAIconSize}}%
    \pgftransformscale{\PoAIconScale}%
    \pgftransformyscale{-1}%
    \ifcsname PoALucide@#2\endcsname
      \csname PoALucide@#2\endcsname
    \else
      \PackageError{poa-lucide}{Unknown Lucide icon '#2'}{See styles/vendor/lucide/README.md for the supported icon names.}%
    \fi
  \end{tikzpicture}%
  \endgroup
}
'''


parts = [header]
for source in sorted(ASSETS.glob('*.svg')):
    root = ET.parse(source).getroot()
    if root.attrib['viewBox'] != '0 0 24 24' or root.attrib['stroke-width'] != '2':
        raise ValueError(f'Unexpected viewBox or stroke: {source}')
    if any('transform' in element.attrib for element in root):
        raise ValueError(f'Unsupported element transform: {source}')
    parts.append(f'\n% Official source: assets/icons/lucide/{source.name}\n')
    parts.append(r'\expandafter\def\csname PoALucide@' + source.stem + r'\endcsname{%' + '\n')
    for element in root:
        parts.append('  \\pgfpathsvg{' + normalized_path(element_path(element)) + '}%\n')
        parts.append('  \\pgfusepath{stroke}%\n')
    parts.append('}\n')

# Compatibility names used in drafts. The geometry always uses a real
# upstream icon; the aliases do not imply additional upstream SVG files.
for alias, canonical in [('circle-help', 'circle-question-mark'),
                         ('shield-question', 'shield-question-mark'),
                         ('fingerprint', 'fingerprint-pattern')]:
    parts.append('\n\\expandafter\\def\\csname PoALucide@' + alias +
                 '\\endcsname{\\csname PoALucide@' + canonical + '\\endcsname}\n')

(HERE / 'lucide_icons.tex').write_text(''.join(parts))
print(f'Generated {len(list(ASSETS.glob("*.svg")))} icons and 3 aliases.')

